A Simple Algorithm for Approximation by Nomographic Functions

This paper introduces a novel algorithmic solution for the approximation of a given multivariate function by a nomographic function that is composed of a one-dimensional continuous and monotone outer function and a sum of univariate continuous inner functions. We show that a suitable approximation can be obtained by solving a cone-constrained Rayleigh-Quotient optimization problem. The proposed approach is based on a combination of a dimensionwise function decomposition known as Analysis of Variance (ANOVA) and optimization over a class of monotone polynomials. An example is given to show that the proposed algorithm can be applied to solve problems in distributed function computation over multiple-access channels.

==> anc/comp_anova.m <==
function [fS,sigS,sig,S] = comp_anova( f, x, K, maxorder )
% function to compute anova decomposition (Alg. 1 in [1])
% Author: Steffen Limmer (steffen.limmer@hhi.fraunhofer.de)
% Last update: 28.04.2015
% inputs:
% f: input function, assumed to be integrable using matlab symbolic toolbox
% x: symbolic variables x1,...,xK of function f
% K: number of variables
% maxorder: maximum order of the anova terms, i.e. |S|<=maxorder
% outputs:
% fS: anova terms, fS(i) depends only on the variables indexed by S(i,:)
% sigS: variances of the anova terms 
% sig: overall variance of the function f
% S: set indexing matrix 

disp('computing anova decomposition for (g \circ f)')

S = fliplr(de2bi(0:2^K-1)); % create binary indexing matrix

idxtmp = find(sum(S,2)<=maxorder); % only compute sets with cardinality <= maxdeg
S = S(idxtmp,:);

for i = 1:size(S,1)
    % symbolic toolbox doesn't support multivariate integration so we use 
    % looping over several single variable integrals
    for j = 1:size(S,2) 
        if j==1
            int_tmp = (f);
        end       
        if S(i,j) == 0 % index not in u -> integration wrt x(j) must be performed
            int_tmp = int((int_tmp),x(j),0,1,'PrincipalValue',true,'IgnoreSpecialCases',true,'IgnoreAnalyticConstraints',true);
        end
    end
       
    %% identify proper subsets of u
    Stmp = ones(size(S,1),1)*S(i,:) - S;
    idx_psubs = find(sum(Stmp'<0)==0 & sum(Stmp')>=1); % find proper subsets of current index vector U(i,:)
    
    %% compute final anova term
    fS(i) = int_tmp;
    for v=1:numel(idx_psubs) % subtract lower order terms, see example 2.2 (a)
        fS(i) = fS(i) - fS(idx_psubs(v)); %final anova term with index set U(:,i)
    end
    
    %% compute sigma (i.e. power) of anova decomposition terms (this part may be skipped)
    if i == 1      
        %sigu(i) = 0;
    else
        for j = 1:size(S,2)
            % save squared functions for computation of multidimens
            % integral
            if j==1
                int_tmp = (fS(i)^2);                
            end

            % for variances of decomposition terms (i.e. subset intexed by U(:,i))
            if S(i,j) == 1
                int_tmp = int((int_tmp),x(j),0,1,'PrincipalValue',true,'IgnoreSpecialCases',true,'IgnoreAnalyticConstraints',true);
            else
                int_tmp = int_tmp;
            end     
        end
        
        % variances of complete function (sig) and decomposition terms
        % (sigu)
        sigS(i) = (int_tmp);     
        %sigu(i) = vpa(int_tmp,5);
    end
    
    %% compute sigma of input function
    if i==1               
        for j = 1:size(S,2)
            if j==1
                int_tmp = ((f-fS(1))^2);
            end
            int_tmp = int((int_tmp),x(j),0,1,'PrincipalValue',true,'IgnoreSpecialCases',true,'IgnoreAnalyticConstraints',true);
        end
        sig = (int_tmp);  
    end

disp(horzcat('progress: ',num2str(i/size(S,1))));
end


% resort output according to cardinality of sets
[vals,idx] = sort(sum(S,2));
fS = fS(idx);
sigS = sigS(idx);
S = S(idx,:);

end

==> anc/comp_numinverse.m <==
function [ psi ] = comp_numinverse( popt )
% function to compute numerical inverse
% inputs: 
% popt: optimal polynomial (:= psi^{-1}):= polynomial in matlab symbolic form
% output: 
% psi: inverse of p, dom(psi) = range(p); range(psi) = [0,1]

xvals = linspace(0,1,1e5); % range(f) = [0,1];
pmatfun = matlabFunction(vpa(popt)); % generate matlab function for faster function calls
pvals = pmatfun( xvals );

%% projection of y onto [min(range(p)),max(range(p))], values outside this
% interval are caused by truncation of anova decomposition
% matlab function for faster evaluation
proj = @(y,a,b) min( max(y,a), b);

%% find minimum between x and xvec, output is index in xvec with minimum distance
findmin = @(x,xvec) find((abs(x-xvec) - min(abs(x-xvec)) == 0 ),1); 

%% function to compute psi:=p^{-1} using functions defined above
psi = @(y) xvals( findmin(proj(y,pvals(1),pvals(end)),pvals) );

end


==> anc/gen_matrices.m <==
function [ A,B,M ] = gen_matrices( f,x,K,D )
% function to generate matrices A,B,M in [1]
% Author: Steffen Limmer (steffen.limmer@hhi.fraunhofer.de)
% Last update: 28.04.2015
% inputs:
% f : input function
% x : symbolic variables x1,...,xK of function f
% K: number of variables
% D: degree of p -> A,B,M \in R^{D \times D}
% outputs:
% A: a'*A*a = sum(sigma_k(p(a) \circ f)), obtained by eq (13-14)
% B: a'*B*a = sigma(p(a) \circ f), obtained by eq (12)
% M: change of basis matrix, obtained by eq (11)

disp('computing matrices A B M...')
%% compute matrix M as described in Lemma 2 and (11) in [1]
for k = 0:D-1
    for r = 0:k
        Mt(k+1,r+1) = sym( nchoosek(k,r)/nchoosek(D-1,r) );
    end
end
M = Mt * diag([1:D]);

%% compute matrix B as described in (12)
b = sym(0); % enforce entries of b to be symbolic
for d = 1:2*D
    int_tmp = (f^d);
    for k=1:K
        int_tmp = ( int(int_tmp,x(k),0,1,'PrincipalValue',true,'IgnoreSpecialCases',true,'IgnoreAnalyticConstraints',true) );
    end
    b(d) = int_tmp;
    disp(horzcat('progress: ',num2str(d/(2*D))));
end
B1 = hankel(b(2:D+1),b(D+1:2*D));
B2 = b(1:D)'*b(1:D);
B = B1 - B2;

%% compute matrix A as described in (13),(14)
A1k = sym(zeros(D,D,K)); % enforce entries of Ak to be symmetric
A = sym(zeros(D,D)); % enforce entries of A to be symmetric
for k = 1:K
    for i = 1:D
        for j = 1:i % matrices are symmetric so we only compute lower triangular part
            int_tmp1 = (f^i);
            int_tmp2 = (f^j);
            for kk = setdiff(1:K,k) % compute integrals w.r.t. variables {1,...K}\k
                int_tmp1 = ( int(int_tmp1,x(kk),0,1,'PrincipalValue',true,'IgnoreSpecialCases',true,'IgnoreAnalyticConstraints',true) );
                int_tmp2 = ( int(int_tmp2,x(kk),0,1,'PrincipalValue',true,'IgnoreSpecialCases',true,'IgnoreAnalyticConstraints',true) );
            end
            A1k(i,j,k) = int( (int_tmp1*int_tmp2), x(k),0,1,'PrincipalValue',true,'IgnoreSpecialCases',true,'IgnoreAnalyticConstraints',true);
        end
    end
    A1k(:,:,k) = A1k(:,:,k) + A1k(:,:,k)' - diag(diag(A1k(:,:,k))); % compute A^{(1)}(k)
    disp(horzcat('progress: ',num2str(k/(K))));  
    A = A + A1k(:,:,k) - B2; % compute final matrix A = sum( Ak - B2 )
end

end



==> anc/opt_sdr.m <==
function [ zopt, sdpval, rlq ] = opt_sdr( A,B,M,D,delta,P )
% function to compute zopt using semidefinite relaxation of eq (16) in [1]
% Author: Steffen Limmer (steffen.limmer@hhi.fraunhofer.de)
% Last update: 28.04.2015
% zopt is solution to min(z'*A*z)/(z'*B*z) s.t. M*z>=zeros(D,1)
% z~=zeros(D,1)
% Author: Steffen Limmer (steffen.limmer@hhi.fraunhofer.de)
% Last update: 28.04.2015
% inputs:
% A \in R^{D \times D}, matrix in the numerator, obtained by eq (14-15)
% B \in R^{D \times D}, matrix in the denominator, obtained by eq (13)
% M \in R^{D \times D}, change of basis matrix, obtained by eq (11-12)
% D: size of zopt
% delta: bound for trace(B*Z)
% P: preconditioning matrix
% outputs:
% zopt: solution to optimization problem obtained by semidefinite
% relaxation

% check condition number of involved matrices
disp('solving semidefinite optimization problem...');

%% solve semidefinite relaxation of (18)
% requires cvx (http://cvxr.com/), testet with ver 2.1 (Build 1085)
if nargin < 6
    if rcond(A) <= 1e-10 || rcond(B) <= 1e-10
        disp('matrices are ill-conditioned, using matrix preconditioning');
        P = inv(double(M) ); %preconditioning
    else
        P = eye(D);
    end
elseif nargin < 5
    delta = 1e-2;
end

cvx_begin sdp quiet
    cvx_solver sedumi
    cvx_precision best

    variable Z(D,D) symmetric; 
    
    maximize ( trace( double( P'*A*P )*Z ) )

    subject to
    trace( double( P'*B*P )*Z ) == delta
    Z == semidefinite(D) 
    for i=1:D
        for j=1:i
            trace( Z*double( P'*M(j,:)'*M(i,:)*P ) ) >=0
        end
    end 
cvx_end


% try to recover zopt by rank 1 approximation
sdpval = cvx_optval/delta;  % objective value of the sdp
[Q S] = eigs(double(Z));            % obtain eigenvalue decomposition for rank 1 approximation
zsdp = P*Q(:,1);

if abs(S(2,2)/S(1,1))<=1e-9 && all( M*zsdp >= 0 ) % [sign(M*zsdp)]_1=sign(zsdp(1))
    disp('rank and cone constraint fulfilled, optimal solution found');
    zopt = zsdp;
elseif abs(S(2,2)/S(1,1))<=1e-9 && all( M*zsdp <= 0 ) % [sign(M*zsdp)]_1=sign(zsdp(1))
    disp('rank and cone constraint fulfilled, optimal solution found');
    zopt = -zsdp;
else
    disp('warning: cone or rank constraint not fulfilled. projecting onto constraints');
    if all( M*zsdp >= 0 ) 
        zopt = zsdp; % pick positive solution
    elseif all( M*zsdp <= 0)
        zopt = -zsdp; % pick negative solution
    else % project onto cone cone K := {z | M*z >= 0}
        rlqf = @(z) double(z'*A*z)/double(z'*B*z);
        zopt_tmp(:,1) = double(inv(M)*pos( double(M*zsdp) ) );
        zopt_tmp(:,2) = double(inv(M)*pos( double(M*(-zsdp)) ) );
        [~,idx] = max([rlqf(zopt_tmp(:,1)),rlqf(zopt_tmp(:,2))]);
        zopt = zopt_tmp(:,idx );
    end
end

if any( ~isfinite( zopt ) )==1 %%check if zopt is valid
    warning('error: zopt is not finite');
end

% compute objective value for rank 1 approx
% needs inversion of diagonal scaling matrix Dd
rlq = double(zopt'*A*zopt)/double(zopt'*B*zopt);

% check tightness if sdp is tight
disp(horzcat('semidefinite program objective value: ',num2str(sdpval)));
disp(horzcat('rayleigh quotient objective value: ',num2str(rlq)));

if rlq < sdpval-1e-2
    disp('warning: semidefinite relaxation is not tight');
end

end

==> anc/plot_results.m <==
function [ ] = plot_results( f, x, psi, phiS, S, maxdeg, K, ymin, ymax )
% function to plot fiugres 2(a)-(f)\(b) in [1]

f_matfun = matlabFunction(f,'vars',{x}); % speedup using matlabfunction

%% define functions phi_emptyset, phi_1, phi_2, only applies to plotting of 2D functions
if K==2
    phi0_matfun = matlabFunction( vpa( phiS( find(ismember(S,[0,0],'rows')) ) ),'vars',{x});
    phi1_matfun = matlabFunction( vpa( phiS( find(ismember(S,[1,0],'rows')) ) ),'vars',{x});
    phi2_matfun = matlabFunction( vpa( phiS( find(ismember(S,[0,1],'rows')) ) ),'vars',{x});
end

phihat_sym = vpa( sum( phiS(find(sum(S,2)<=maxdeg)) ) );
phihat_matfun = matlabFunction(phihat_sym,'vars',{x});

%% plot psi
y = linspace(ymin,ymax,1e3);
for l=1:numel(y)
    yi(l) = psi(y(l));
end
figure
plot(y,yi)
xlabel('y')
ylabel('psi(y)')
title('numerical inverse psi')


%% compute approximation error
if K~=2
    disp('note: dimensions do not match. skip plotting of results...')
else
    [xn1,xn2] = meshgrid(0:0.02:1);
    ngrid = 0:0.02:1;
    for i = 1:size(xn1,1)
        for j = 1:size(xn1,1)
            xn = [xn1(i,j);xn2(i,j)];
            fref(i,j) = f_matfun(xn);

            %only applies to plotting of 2D functions
            phi0(i,j) = phi0_matfun(xn);
            phi1(i,j) = phi1_matfun(xn);
            phi2(i,j) = phi2_matfun(xn);


            % nomographic approximation
            phihat(i,j) = phihat_matfun(xn);
            fhat(i,j) = double( psi( phihat(i,j) ) );
            e(i,j) = (fref(i,j) - fhat(i,j));
        end
    end

    %% plot reference function
    figure
    mesh(ngrid,ngrid,fref)
    xlabel('x1')
    ylabel('x2')
    zlabel('zlabel')
    title('f evaluated for [0,1]^2')

    %% plot approximation error
    figure
    mesh(ngrid,ngrid,fhat)
    xlabel('x1')
    ylabel('x2')
    zlabel('zlabel')
    title('nomographic approximation')
    
    %% plot approximation error
    figure
    mesh(ngrid,ngrid,e)
    xlabel('x1')
    ylabel('x2')
    zlabel('zlabel')
    title('nomographic approximation error')

    %% plot \phi_\emptyset
    figure
    mesh(ngrid,ngrid,phi0)
    xlabel('x1')
    ylabel('x2')
    zlabel('zlabel')
    title('\phi_\emptyset evaluated for [0,1]^2')

    %% plot \phi_1
    figure
    mesh(ngrid,ngrid,phi1)
    xlabel('x1')
    ylabel('x2')
    zlabel('zlabel')
    title('\phi_1 evaluated for [0,1]^2')

    %% plot \phi_2
    figure
    mesh(ngrid,ngrid,phi2)
    xlabel('x1')
    ylabel('x2')
    zlabel('zlabel')
    title('\phi_2 evaluated for [0,1]^2')
    end

end

==> anc/readme.txt <==
Author: Steffen Limmer <steffen.limmer@hhi.fraunhofer.de>
The code was used to generate figures 2(a)-(f) presented in the paper specified below. Please cite the paper whenever you plan to use this code.

@article{LiJaSt15,
	author = "Limmer, S. and Mohammadi, J. and Stanczak, S.",
	title = "A Simple Algorithm for Approximation by Nomographic Functions",
	year = "2015"}

[General Information}
- This software was tested on MATLAB Version R2013b using Symbolic Math Toolbox Version 5.11 and CVX Version 2.1 (http://cvxr.com) under Windows 7 64bit
- MATLAB (R) is a registered trademark of The MathWorks, Inc.
- Last updated: 13.07.2015

[Disclaimer]
The code is provided "as is", without warranty of any kind. In no event shall the authors or copyright holders be liable for any claim, damages or other liability. Permission is hereby granted to use, copy, modify, and distribute this software for non-commercial purposes.




==> anc/start_sim.m <==
% Script to generate figures 2(a)-(f)\(b) in [1]
% Author: Steffen Limmer (steffen.limmer@hhi.fraunhofer.de)
% Last update: 28.04.2015
% References: 
% @article{Li_2015_submitted,
%	author = "Limmer, S. and Mohammadi, J. and Stanczak, S.",
%	title = "A Simple Algorithm for Nomographic Approximation",
%	year = "2015"}


%% setup simulation parameters
K = 2;  % number of variables

%% define function and symbolic variables
% IMPORTANT2: SYMBOLIC TOOLBOX IS REQUIRED
x = sym('x', [K,1]);    % define symbolic variables
x = sym(x, 'positive'); % assume x is positive and domain is [0,1]^d
% paper example
f = 1/9*(x(1)+x(2)+x(1)*x(2))^2; % f:[0,1]^K \to [0,1]

D = 20; % degree of polynomial psi^{-1}

%% define polynomial p:=psi^{-1}
t = sym('t');           % variable for polynomial
g = 0;                  % initialize p
z = sym('z', [D 1]);    % initialize a 
for d = 1:D
    g = g + z(d)*t^d;   % polynomial of degree D
end

%% compute matrices A,B,M
[A,B,M] = gen_matrices(f,x,K,D);

%% compute optimal coefficients of p using SDR
P = inv((M));
delta = 1e-3;
[zopt, sdpval, rlq] = opt_sdr(vpa(A),vpa(B),vpa(M),D,delta,vpa(P));

%% compute anova decomposition of phi := p \circ f 
popt = subs(g,z,double(zopt)); 
maxdeg = 1; % maximum degree for the anova terms
[phiS,sigS,sig,S] = comp_anova( subs(popt,t,f),x,K,maxdeg );

%% compute numerical inverse psi := p^{-1} with dom(psi)=[0,1] 
psi = comp_numinverse(popt); % \psi:\Omega' \to [0,1]

%% nomographic approximation is obtained by 
% fhat = psi( sum( phiS(find(sum(S,2)<=1)) );

%% plot results 2(a)-(f)\(b)
% plot with larger domain to illustrate inner approximation effects
% if K=2 plot resulting functions and errors
psi_minin = double( subs(popt,0) )-0.02;
psi_maxin = double( subs(popt,1) )+0.02;
plot_results(f, x, psi, phiS, S, maxdeg, K, psi_minin, psi_maxin);

